Search for $W' \rightarrow tb \rightarrow qqbb$ Decays in pp Collisions at $\sqrt{s}$ = 8 TeV with the ATLAS Detector

A search for a massive $W'$ gauge boson decaying to a top quark and a bottom quark is performed with the ATLAS detector in $pp$ collisions at the LHC. The dataset was taken at a centre-of-mass energy of $\sqrt{s} = 8$ TeV and corresponds to 20.3 fb$^{-1}$ of integrated luminosity. This analysis is done in the hadronic decay mode of the top quark, where novel jet substructure techniques are used to identify jets from high-momentum top quarks. This allows for a search for high-mass $W'$ bosons in the range $1.5 - 3.0$ TeV. $b$-tagging is used to identify jets originating from $b$-quarks. The data are consistent with Standard Model background-only expectations, and upper limits at 95% confidence level are set on the $W' \rightarrow tb$ cross section times branching ratio ranging from $0.16$ pb to $0.33$ pb for left-handed $W'$ bosons, and ranging from $0.10$ pb to $0.21$ pb for $W'$ bosons with purely right-handed couplings. Upper limits at 95% confidence level are set on the $W'$-boson coupling to $tb$ as a function of the $W'$ mass using an effective field theory approach, which is independent of details of particular models predicting a $W'$ boson.

==> process_tex.py <==
#!/bin/env python

import getopt,os,sys,string,re
from shutil import copy,copyfile
from glob import glob

print 'Running digest script for tex files'
print 'Just as a reminder, I am not going to handle brackets {}, even escaped brackets, in figure names.'
print 'Thanks to Marcello Barisonzi for implementing macro replacement.'
print 'Thanks to Rainer Bartoldus for a couple of nice additions'
print ''
print 'Please remember that for CONF notes, you should not have "Auxiliary material" - so you want the option -x'
print '  ... I will try to handle that automatically.'

def usage():
    print ' '
    print 'Usage: top_script.py inputFile [options]'
    print '  -i | --input: input file'
    print '  -o | --output: output directory'
    print '  -n | --number: starting number (default 1)'
    print '  -a | --aux: auxiliary material'
    print '  -x | --noAux: do not change numbering to aux on finding appendices'
    print '  -c | --hundred: Use this option if you expect to have more than 99 figures'
    print '  -v | --verbose: print more information'
    print '  -? | --usage   : print this help message'
    print '  -h | --help    : print this help message'
    print ' '

verbose=False
inputFile = '/tmp/zmarshal/Razor/razor-epjc.tex'
outputFile = '/tmp/zmarshal/script_results/'
number = 1
aux = False
noaux = False
hundred = 2

try:
    # retrive command line options
    shortopts  = "n:i:o:axvch?"
    longopts   = ["number=","verbose","help", "usage","input=","output=",'aux','noAux','hundred']
    opts, args = getopt.getopt( sys.argv[1:], shortopts, longopts )

except getopt.GetoptError:
    # print help information and exit:
    print >> sys.stderr, 'ERROR: unknown options in argument %s' % sys.argv[1:]
    usage()
    sys.exit(1)

for o, a in opts:
    if o in ("-?", "-h", "--help", "--usage"):
        usage()
        sys.exit(0)
    if o in ("-v","--verbose"):
        verbose = True
    if o in ('-n','--number'):
        number=True
    if o in ('-i','--input'):
        inputFile=a
    if o in ('-o','--output'):
        outputFile=a
    if o in ('-a','--aux'):
        aux=True
    if o in ('-x','--noaux'):
        noaux=True
    if o in ('-c','--hundred'):
        hundred=3

print 'Configured to run on input file',inputFile
print 'Writing output to directory',outputFile
print 'Will begin numbering at',number
print 'Will use',hundred,'digits for figure numbers'
if verbose: print 'And running with verbosity switched on'
print '\n\n'

if not os.access(inputFile,os.R_OK):
    print 'Could not locate input file',inputFile
    sys.exit(1)

if not os.access(outputFile,os.R_OK):
    if verbose: print 'Creating directory',outputFile
    os.mkdir(outputFile)
if not outputFile.endswith('/'): outputFile += '/'

# Function for helping search for files...
def search_file(filename, search_path, pathsep=os.pathsep):
    """ Given a search path, find file with requested name """
    for path in string.split(search_path, pathsep):
        candidate = os.path.join(path, filename)
        if os.path.exists(candidate): return os.path.abspath(candidate)
    return None

################### Method for writing files #####################
def writeFiles( cap = None , figs = None , output = None , n = 0 , verbose = False , aux = False , hundred = 2 ):
    if None==cap or None==figs:
        print 'Give me an input please...'
        return False
    if None==output:
        print 'Give me an output location...'
        return False
    result = True

    a = ''
    if aux: a = 'aux'

    # Treat the label in a caption...
    if '\\label{' in cap:
        if cap.count('\\label{')>1:
            print 'You are crazy with more than one label per caption... you are going to kill me... treating the first in %s fig'%a,n
        cap = cap.split('\\label{')[0] + cap.split('\\label{')[1][ cap.split('\\label{')[1].find('}')+1:]
    # Watch out for references and citations
    if '\\cite{' in cap or '\\ref{' in cap or '\\eqref' in cap:
        print 'WARNING: Reference or citation found in caption %s '%a,n,'.  You will have to fix those by hand.  Sorry!'
    if '\\vspace{' in cap:
        if cap.count('\\vspace{')>1:
            print 'You are crazy with more than one vspace per caption... you are going to kill me... treating the first in %s fig'%a,n
        cap = cap.split('\\vspace{')[0] + cap.split('\\vspace{')[1][ cap.split('\\vspace{')[1].find('}')+1:]
    #if '\\bar{' in cap:
    #    print 'Do not know if we use CSS, so cannot yet put an overbar on characters.  Sorry!  Please pick your own formatting for %s fig'%a,n

    # Replace a bunch of characters for the html processing...
    cap_dict = [ # First clear out things that will screw with the html!
                { '<':'&lt;' , '>':'&gt;' , } ,
                 # Any ATLAS ones that have to go first...
                { '\\DeltaR':'&Delta;R<sub>cone</sub>' , '_R':'<sub>R</sub>' ,
                  '_T':'<sub>T</sub>' , '_{R}':'<sub>R</sub>' , '_{T}':'<sub>T</sub>' ,
                  '^2':'<sup>2</sup>' , '^{2}':'<sup>2</sup>' ,  '\\ptjet':'p<sub>T</sub><sup>jet</sup>' ,
                  '\\rapjet':'y' , '\\antikt':'anti-k<sub>t</sub>' , '\\etajet':'&eta;' ,
                  '\\pttrkjet':'p<sub>T</sub><sup>track jet</sup>' , '\\etaDet':'&eta;<sub>det</sub>' ,
                  '\\insitu':'in situ' , '\\etjet':'\et<sup>jet</sup>' , '^{\\gamma}':'<sup>&gamma;</sup>' ,
                  '\\gammajet':'&gamma;-jet' , '\\Npv':'N<sub>PV</sub>' , '\\pythia':'PYTHIA' ,
                  '\\Antikt':'Anti-k<sub>t</sub>' , '\\herwigpp':'Herwig++' , '\\mathrm':'' ,
                  '\\mh':'m<sub>H</sub>',
                  '\\hgg':'H&rarr;&gamma;&gamma;','\\hZZllll':'H&rarr;ZZ*&rarr;llll',
                  '\\hWWlnln':'H&rarr;WW*&rarr;l&nu;l&nu;','\\htt':'H&rarr;&tau;&tau;',
                  '\\Cc':'&kappa;','\\Rr':'&lambda;','\\BRinv':'BR<sub>inv.,undet.</sub>',
                  '\\ggF':'gg&rarr;H' , 
                } ,
                 # Standard guys
                { '\\text':'' , '\\rm':'' , '\\alpha':'&alpha;' , '\\beta':'&beta;' ,
                 '\\gamma':'&gamma;'     , '\\delta':'&delta;' , '\\epsilon':'&epsilon;' ,
                 '\\zeta':'&zeta;'       , '\\eta':'&eta;'     , '\\theta':'&theta;' ,
                 '\\iota':'&iota;'       , '\\kappa':'&kappa;' , '\\lambda':'&lambda;' ,
                 '\\mu':'&mu;'           , '\\nu':'&nu;'       , '\\xi':'&xi;' ,
                 '\\omicron':'&omicron;' , '\\pi':'&pi;'       , '\\rho':'&rho;' ,
                 '\\sigma':'&sigma;'     , '\\tau':'&tau;'     , '\\upsilon':'&upsilon;' ,
                 '\\chi':'&chi;'         , '\\phi':'&phi;'     , '\\psi':'&psi;' ,
                 '\\omega':'&omega;'     , '\\Alpha':'&Alpha;' , '\\Beta':'&Beta;' ,
                 '\\Gamma':'&Gamma;'     , '\\Delta':'&Delta;' , '\\Epsilon':'&Epsilon;' ,
                 '\\Zeta':'&Zeta;'       , '\\Eta':'&Eta;'     , '\\Theta':'&Theta;' ,
                 '\\Iota':'&Iota;'       , '\\Kappa':'&Kappa;' , '\\Lambda':'&Lambda;' ,
                 '\\Mu':'&Mu;'           , '\\Nu':'&Nu;'       , '\\Xi':'&Xi;' ,
                 '\\Omicron':'&Omicron;' , '\\Pi':'&Pi;'       , '\\Rho':'&Rho;' ,
                 '\\Sigma':'Ssigma;'     , '\\Tau':'&Tau;'     , '\\Upsilon':'&Upsilon;' ,
                 '\\Chi':'&Chi;'         , '\\Phi':'&Phi;'     , '\\Psi':'&Psi;' ,
                 '\\Omega':'&Omega;'     , '\\rightarrow':'&rarr;' , '\\sqrt':'&radic;' ,
                 '\\sim':'&sim;' ,
                 '\\pm':'&plusmn;'       , '\\prod':'&prod;'   , '\\sum':'&sum;' ,
                 '\\int':'&int;'         , '\\equiv':'&equiv;' , '\\approx':'&approx;' ,
                 '\\geq':'&ge;'          , '\\leq':'&le;'      , '\\times':'&times;' , 
                 '\\neq':'&ne;'          , '\\protect':''      , '\\infty':'&infin;'} ,
                 # ATLAS additions
                { '\ie':'i.e.'            , '\eg':'e.g.'           , '\AKT':'anti-k<sub>t</sub>' , 
                 '\\pt':'p<sub>T</sub>'  , '\\pT':'p<sub>T</sub>' , '\\PT':'p<sub>T</sub>' ,    
                 '\\et':'E<sub>T</sub>'  , '\\eT':'E<sub>T</sub>' , '\\ET':'E<sub>T</sub>' ,
                 '\\HT':'H<sub>T</sub>'  , '\\met':'E<sub>T</sub><sup>miss</sup>' , '\\MET':'E<sub>T</sub><sup>miss</sup>' ,
                 '_{MC}':'<sub>MC</sub>' , '_{ MC }':'<sub>MC</sub>' , '_{ MC}':'<sub>MC</sub>' ,
                 '_{Data}':'<sub>Data</sub>' , '_{ Data }':'<sub>Data</sub>' , '_{ Data}':'<sub>Data</sub>' ,
                 '^{MC}':'<sup>MC</sup>' , '^{ MC }':'<sup>MC</sup>' , '^{ MC}':'<sup>MC</sup>' ,
                 '^{Data}':'<sup>Data</sup>' , '^{ Data }':'<sup>Data</sup>' , '^{ Data}':'<sup>Data</sup>' ,
                 '\\topo':'topo-cluster' , '\\Topo':'Topo-cluster' , 'k_t':'k<sub>t</sub>' ,
                 'k_{t}':'k<sub>t</sub>' , '\\le':'&le;'           , '\\meff':'m<sub>eff</sub>' ,
                 '\\PGg':'&gamma;',        '\\PW':'W'              , '\\PZ':'Z' ,       '\\Pg':'g',
                 '\\ell':'&#8467;',        '\\Ell':'&#8466'        ,
                 # Some more generators
                 '{\sc Pythia}':'PYTHIA' , '{\sc Herwig}':'HERWIG' , '{\sc Perugia}':'PERUGIA' ,
                 '{\sc Herwig++}':'HERWIG++', '{\sc Alpgen}':'ALPGEN' , '{\sc Pythia8}':'PYTHIA8' , 
                 # Only need to treat eV-like symbols if they would look funny otherwise
                 '\\ev':'TeV'            , '\\kev':'keV'          , '\\mev':'MeV' ,
                 '\\gev':'GeV'           , '\\tev':'TeV'          , } ,
                 # \ttbar \qqbar - not sure if we support CSS, so not clear if this will work... 
                 # Last resorts
                { '\\T':'T' , '\\,':' ' , '\\small':'' , '\\center':'' , '\\;':' ' ,
                  '\\bar':'anti-', '\\tilde':'', 
                  '\\ninoone':'&chi;<sup>0</sup><sub>1</sub>',
                  '\\chinoonepm':'&chi;<sup>&plusmn;</sup><sub>1</sub>',
                  '\\to':'&rarr;',
                }
               ]
    for adict in cap_dict:
        for akey in adict:
            cap = cap.replace( akey , adict[akey] )
    # Now clean the caption of any remaining symbols... HTML won't want to digest $$ and \ all over the place...
    spcl = [ '$' , '%' , '\\right' , '\\left' , '\\' ]
    for x in spcl:
        cap = cap.replace('\\'+x,'QQQQQQ').replace(x,'').replace('QQQQQQ','\\'+x)
    # Spaces as well...
    cap = cap.replace('~',' ')

    # Now try to treat subs and sups more carefully....
    insubsup = ''
    newcap = ''
    intag = ''
    lastchar = ''
    for l in cap:
        # Handle the case of an extra sub
        if l=='_' and lastchar!='\\':
            if insubsup=='': intag=''
            insubsup += 'b'
            newcap += '<sub>'
        # Handle the case of an extra sup
        elif l=='^' and lastchar!='\\':
            if insubsup==0: intag=''
            insubsup += 'p'
            newcap += '<sup>'
        elif l=='{' and lastchar!='\\':
            if insubsup!='':
                intag+=l
                # If this is not a sub or sup then add the '{'... This is dicey
                if intag.count('{')>len(insubsup): newcap += l
            else: newcap += l
        elif l=='}' and lastchar!='\\':
            if len(insubsup)>0:
                if insubsup[-1]=='b': newcap+='</sub>'
                if insubsup[-1]=='p': newcap+='</sup>'
                insubsup = insubsup[:len(insubsup)-1]
                intag = intag[:intag.rfind('{')]
                # This is something I should improve later
            else: newcap+=l
        elif l==' ':
            if len(insubsup)>0 and intag.count('{')==intag.count('}'): # break from tag
                while len(insubsup):
                    if insubsup[-1]=='b': newcap+='</sub>'
                    if insubsup[-1]=='p': newcap+='</sup>'
                    insubsup = insubsup[:len(insubsup)-1]
            else:
                if len(insubsup)>0: intag+=l
                newcap+=l
        else:
            newcap+=l
            if len(insubsup)>0: intag+=l
            if len(intag)==1:
                if intag=='\\':
                    print 'WARNING: %s figure'%a,n,'has an unrecognized command not in {} to begin a subscript. Formatting may come out funny...'
                else:
                    while len(insubsup):
                        if insubsup[-1]=='b': newcap+='</sub>'
                        if insubsup[-1]=='p': newcap+='</sup>'
                        insubsup = insubsup[:len(insubsup)-1]
                    intag = ''
        lastchar = l
    while len(insubsup):
        if insubsup[-1]=='b': newcap+='</sub>'
        if insubsup[-1]=='p': newcap+='</sup>'
        insubsup = insubsup[:len(insubsup)-1]
    cap = newcap

    # anything that was totally cleaned
    cap = cap.replace('{}','').replace('{ }',' ')

    # First case: only one figure
    if len(figs)==1:
        if verbose: print 'Working on figure %s'%a,n
        atext = open(output+'fig%s_%0*d.txt'%(a,hundred,n),'w')
        atext.write(cap.strip())
        atext.close()
        if '.eps' in figs[0]:
            copyfile(figs[0],output+'/fig%s_%0*d.eps'%(a,hundred,n))
        elif '.pdf' in figs[0]:
            copyfile(figs[0],output+'/fig%s_%0*d.pdf'%(a,hundred,n))
        elif '.png' in figs[0]:
            copyfile(figs[0],output+'/fig%s_%0*d.png'%(a,hundred,n))
            print 'WARNING: file',figs[0],'is a png - this is fine if it is an event display; otherwise please use a .pdf or .eps file'
        elif '.jpg' in figs[0]:
            copyfile(figs[0],output+'/fig%s_%0*d.jpg'%(a,hundred,n))
            print 'WARNING: file',figs[0],'is a jpeg - this is fine if it you are working on an LoI or TDR; otherwise please use a .pdf or .eps file'
        else:
            print 'WARNING: Did not recognize figure type for',figs[0]
            print 'Must be one of [.eps,.pdf,.png,.jpg]'
            result = False
    # Second case: multi-figure
    else:
        for i in xrange(len(figs)):
            if verbose: print 'Working on %s figure'%a,n,'subfigure',i
            atext = open(output+'fig%s_%0*d%s.txt'%(a,hundred,n,string.ascii_lowercase[i]),'w')
            atext.write(cap.strip())
            atext.close()

            if '.eps' in figs[i]:
                copyfile(figs[i],output+'/fig%s_%0*d%s.eps'%(a,hundred,n,string.ascii_lowercase[i]))
            elif '.pdf' in figs[i]:
                copyfile(figs[i],output+'/fig%s_%0*d%s.pdf'%(a,hundred,n,string.ascii_lowercase[i]))
            elif '.png' in figs[i]:
                copyfile(figs[i],output+'/fig%s_%0*d%s.png'%(a,hundred,n,string.ascii_lowercase[i]))
                print 'WARNING: file',figs[i],'is a png - this is fine if it is an event display; otherwise please use a .pdf or .eps file'
            elif '.jpg' in figs[i]:
                copyfile(figs[i],output+'/fig%s_%0*d%s.jpg'%(a,hundred,n,string.ascii_lowercase[i]))
                print 'WARNING: file',figs[i],'is a jpg - this is fine if it you are working on an LoI or TDR; otherwise please use a .pdf or .eps file'
            else:
                print 'WARNING: Did not recognize figure type for',figs[i]
                print 'Must be one of [.eps,.pdf,.png,.jpg]'
                result = False
    return result

################ Method for locating a figure ###################
def findFigure( afig = None , adir = None , bdir = None , verbose = False ):
    if None==afig or None==adir:
        print 'Give me input!!',afig,adir,bdir
        return afig

    # First: take the path of the file that we were working from, and append the figure name
    if adir=='': adir='.'
    thefig = adir+'/'+afig
    if bdir is not None: thefig = adir+'/'+bdir+'/'+afig

    if verbose: print 'Trying to find a figure from',adir,bdir,afig,'in',thefig

    # Before anything else: assume afig is the name of the figure and bdir is a search path separated by ' '
    if verbose: print 'Looking for figure',afig,'in',adir,'using search path',bdir
    thefig = search_file(afig, bdir, ' ')
    if thefig!=None and os.access( thefig, os.R_OK):
        if verbose: print 'Found figure',thefig
        return thefig
    elif thefig==None: # Reset to previous value
        thefig = adir+'/'+afig
        if bdir is not None: thefig = adir+'/'+bdir+'/'+afig

    # Easy case : the file name was given
    if os.access( thefig , os.R_OK ):
        return thefig

    # Second case : we have to figure out where the file is - first guess the two easy names
    if os.access( thefig+'.eps' , os.R_OK ):
        return thefig+'.eps'
    if os.access( thefig+'.pdf' , os.R_OK ):
        return thefig+'.pdf'
    if os.access( thefig+'.png' , os.R_OK ):
        return thefig+'.png'
    if os.access( thefig+'.jpg' , os.R_OK ):
        return thefig+'.jpg'

    # Third case: They want us to ignore the graphics path
    thefig = adir+'/'+afig
    if os.access( thefig+'.eps' , os.R_OK ):
        return thefig+'.eps'
    if os.access( thefig+'.pdf' , os.R_OK ):
        return thefig+'.pdf'
    if os.access( thefig+'.png' , os.R_OK ):
        return thefig+'.png'
    if os.access( thefig+'.jpg' , os.R_OK ):
        return thefig+'.jpg'

    # Fourth case: really hard now...
    for af in glob( thefig+'*' ):
        if af.endswith('.eps') or af.endswith('.pdf'):
            return af

    # Fifth case: fine, we take the png if it is there...
    for af in glob( thefig+'*' ):
        if af.endswith('.png'):
            return af

    # Sixth case: fine, we take the jpg if it is there...
    for af in glob( thefig+'*' ):
        if af.endswith('.jpg'):
            return af

    # Give up
    print 'WARNING: Could not find any file called',afig,'relative to directory',adir
    return afig

def extractMacros(wholedoc, verbose):
    # let's try to handle the macros...

    ptn_def = re.compile("\\\\def\ *(\\\\.*?)\{(.*)\}")
    ptn_ren = re.compile("\\\\renewcommand\{(\\\\.*?)\}\s*\{(.*)\}")
    ptn_new = re.compile("\\\\newcommand{(\\\\.*?)\}\s*\{(.*)\}")

    macro_dict = {}

    for k,v in ptn_def.findall(wholedoc) + ptn_ren.findall(wholedoc) + ptn_new.findall(wholedoc):

        # get rid of ensuremath and xspace:
        if re.search("\\\\ensuremath", v):
            v = re.sub("\\\\ensuremath\{(.*)\}", lambda x: "%s" % x.groups(), v)

        if re.search("\\\\xspace", v):
            v = re.sub("\\\\xspace", " ", v)
        
        macro_dict[k.replace("\\","\\\\")] = v.replace("\\","\\\\")

    if verbose:
        for k,v in macro_dict.iteritems():
            print "%s\t-->\t%s" % (k,v)

    return macro_dict

def replaceMacros(dct, aline, verbose):
    # very expensive search? ;)

    for k,v in dct.iteritems():
            if re.search(k,aline):
                aline = re.sub(k,v,aline)
                                    
                if verbose: print "REPLACED MACRO:", aline

    return aline

############ Method for processing a latex file #################
def processFile(f=None,n=0,output=None,verbose=False,aux=False,noaux=False,rootPath='',macro_dict={},graphicsPath='',hundred=2):
    if verbose: print 'Processing input file',f,'from number',n,'with verbose on'
    attempts = 0
    fp = f
    while not os.access(fp,os.R_OK) and attempts<5:
        fp = fp[:fp.rfind('/',0,fp.rfind('/')-1)]+fp[fp.rfind('/'):]
        attempts += 1
        if attempts>0 and verbose:
            print 'Attempted to patch tex file location to',fp
    if os.access(fp,os.R_OK): f=fp
    # Second attempt
    attempts=0
    fp = f
    while not os.access(fp,os.R_OK) and attempts<5:
        fp = fp[f.find('/')+1:]
        attempts += 1
        if attempts>0 and verbose:
            print 'Attempted to patch tex file location to',fp
    if os.access(fp,os.R_OK): f=fp

    if None==f or ''==f:
        if verbose: print 'Attempted to process an empty file'
        return -1,aux
    if not os.access(f,os.R_OK):
        print 'Could not locate input file',inputFile
        return -1,aux
    if None==output:
        print 'Please give me an output directory!'
        return -1,aux
    input = open(f,'r')

    left=0
    right=0
    holder = ''
    inputting = False
    figuring = False
    midfigure = False
    midcaption = False
    thecaption = ''
    thefigures = []
    afig = ''

    # Only add to the existing macros
    macro_dict_new = extractMacros(input.read(), verbose)
    for a in macro_dict_new: macro_dict[a]=macro_dict_new[a]

    # rewind after getting macros
    input.seek(0)

    for theline in input.readlines():
        # Take care of comments in the latex
        aline = theline

        aline = replaceMacros(macro_dict, aline, verbose)

        if '%%FIGUREBREAK' in aline and figuring:
            if verbose: print 'Force ending figure',n
            if not writeFiles( thecaption , thefigures , output , n , verbose , aux , hundred ) and verbose:
                print 'Had trouble writing out',thecaption,thefigures,'to',output,'for figure',n
            figuring = False
            midfigure = False
            midcaption = False
            n = n + 1
 
            if verbose: print 'Forced to found a beginning of a figure!'
            if '\\end{' in aline:
                print 'Found a line with both begin and end in it.  Your latex is too dense for me, sorry.  Giving up on this figure.'
                continue
            figuring = True
            thecaption = ''
            thefigures = []
            continue
        if '%' in aline: 
            # Comments, but not escaped % marks!
            aline = aline.replace('\\%','QQQQQQ').split('%')[0].replace('QQQQQQ','\\%')
        if inputting:
            # Middle of reading in the name of the next tex file
            if verbose: print 'Continuing to process an input command!'
            if not '}' in aline:
                if verbose: print 'Still processing an input line that wraps...'
                holder = holder + aline.strip()
                continue
            holder = holder+aline.split('}')[0]
            if not '.tex' in holder: # Case that they didn't put a .tex in
                holder = holder + '.tex'
            if not holder.startswith('/'): # Treat relative paths
                holder = f[:f.rfind('/')+1]
            (n,aux) = processFile(holder,n,output,verbose,aux,noaux,rootPath,macro_dict,graphicsPath,hundred)
            inputting = False
        elif figuring:
            # Middle of a figure
            if verbose: print 'Continuing to process a figure'
            # Case: mid-caption
            if midcaption:
                if verbose: print 'Still inside a caption',thecaption
                left = left + aline.count('{')
                right = right + aline.count('}')
                if left>right: # Still going!
                    thecaption += aline.strip()+' '
                    if verbose: print 'Continuing to work on caption',thecaption
                    continue
                elif left==right: # Nicely formated, thanks!
                    if verbose: 
                        print 'Found nice formatting.  Cleaning line:',aline
                        print 'to add to caption',thecaption
                    thecaption += aline.strip()[:aline.strip().rfind('}')]
                    midcaption = False
                    if verbose:
                        print 'Done working on caption',thecaption
                        print 'From line',aline
                else:
                    # Now we're done before the end of the line...
                    thecaption += aline[:capline.rfind('}')]
                    if verbose: 
                        print 'Will try to trim caption',thecaption
                        print 'By at least',right-left,'cases of }'
                    left = thecaption.count('{')
                    right = thecaption.count('}')
                    while left<right:
                        thecaption = capline[:capline.rfind('}')]
                        right = thecaption.count('}')
                    midcaption = False
                    if verbose: print 'Done with caption',thecaption
                    # Done finding that... bit of a trick, huh?
            # Case: mid-figure input
            elif midfigure:
                if verbose: print 'Still working on a figure input',afig
                if not '}' in aline:
                    afig += aline.strip()
                    continue
                afig += aline.split('}')[0]
                thefig = findFigure( afig.replace('{','').replace('}','').strip() , rootPath , graphicsPath , verbose )
                thefigures += [thefig]
                midfigure = False
            # Case: unhandled mbox input
            if '\\mbox' in aline and ('.eps' in aline or '.pdf' in aline or '.png' in aline or '.jpg' in aline):
                if not 'includegraphics' in aline:
                    print 'WARNING: Please use \\includegrapics for including graphics.  \\mbox not yet supported.  Will skip a figure.'
                else:
                    aline = aline.split('\\mbox{')[1]
                    br_diff = aline.count('}') - aline.count('{')
                    for a in xrange(br_diff) : aline = aline[:aline.rfind('}')]
            # Case: Figure input
            if '\\includegraphics' in aline:
                if verbose: print 'Found a figure for inputting!'
                if len(aline.split('\\includegraphics'))>2:
                    print 'More than one include graphics command on one line is not yet supported'
                partline = aline.split('\\includegraphics')[1]
                if partline.strip().startswith('['):
                    partline=partline[ partline.find(']')+1 : ] .strip()
                partline = partline[ partline.find('{')+1 : ].strip()
                if '}' in partline: # End figure on the same line, thanks
                    thefig = findFigure( partline[:partline.find('}')].replace('{','').replace('}','').strip() , rootPath , graphicsPath , verbose )
                    thefigures += [thefig]
                else: # Multi-line read in...
                    afig = partline
                    midfigure = True
                    continue
            if '\\input{' in aline and '.tex' in aline:
                print 'WARNING: Spotted \\input command inside a figure section.  Not yet supported.'
            # Case: starting the caption
            # @TODO: make this a bit more clever - should recognize certain allowed characters after caption or icaption and not start on a command like '\captionblahblahblah'
            if '\\caption' in aline or '\\icaption' in aline:
                if verbose: print 'Beginning caption for figure',n
                if '\\icaption' in aline: capline = aline.split('\\icaption')[1]
                elif '\\caption' in aline: capline = aline.split('\\caption')[1]
                if verbose: print 'Examining caption',capline
                # Special case: ignore an empty caption{} command which may be that of a sub-figure
                if capline.rstrip().replace(' ','') == '{}':
                    if verbose: print 'Ignorning empty caption assuming it is from a sub-figure'
                    continue
                if verbose: print 'Found to be non-empty'
                left = capline.count('{')
                right = capline.count('}')
                # Two cases: entire caption on one line, or caption broken into several lines...
                #   Second part handles the case of a caption command followed by the caption on the next line
                if left>right or len(capline.strip())<1:
                    midcaption=True
                    thecaption = capline[1:].strip()+' '
                    if verbose: 
                        print 'Moving on with caption:',thecaption
                        print 'With l,r',left,right,'From',capline
                        print 'Beginning from',aline
                    continue
                elif left==right: # Nicely formatted, thank you
                    thecaption = capline[1:capline.rfind('}')]
                else:
                    thecaption = capline[1:capline.rfind('}')]
                    left = thecaption.count('{')
                    right = thecaption.count('}')
                    while left<right:
                        thecaption = capline[:capline.rfind('}')]
                        right = thecaption.count('}')
                    # Done finding that... bit of a trick, huh?
            # Case: ending the figure
            if '\\end{' in aline and ('figure' in aline and not 'subfigure' in aline):
                if verbose: print 'Ending figure',n
                if not writeFiles( thecaption , thefigures , output , n , verbose , aux , hundred ):
                    if verbose: print 'Had trouble writing out',thecaption,thefigures,'to',output,'for figure',n
                figuring = False
                midfigure = False
                midcaption = False
                n = n + 1
            pass
        elif '\\input{' in aline:
            # Found a command to read in another tex file
            if verbose: print 'Found an input command, will process the next file'
            if len(aline.split('\\input{'))>2:
                print 'WARNING: Only one \input per line please! Only the first will be processed.',aline.strip()
            holder = aline.split('\\input{')[1].strip()
            if not '}' in holder:
                if verbose: print 'Recognized input line that wraps...'
                inputting = True
                continue
            holder = holder.split('}')[0]
            if not '.tex' in holder: # Case that they didn't put a .tex in
                holder = holder + '.tex'
            if not holder.startswith('/'): # Treat relative paths
                holder = f[:f.rfind('/')+1] + holder
            #rootPath = rootPath+holder[:holder.rfind('/')+1]
            (n,aux) = processFile(holder,n,output,verbose,aux,noaux,rootPath,macro_dict,graphicsPath,hundred)
        elif '\\include{' in aline:
            # Found a command to read in another tex file
            if verbose: print 'Found an include command, will process the next file'
            if len(aline.split('\\include{'))>2:
                print 'WARNING: Only one \include per line please! Only the first will be processed.',aline.strip()
            holder = aline.split('\\include{')[1].strip()
            if not '}' in holder:
                if verbose: print 'Recognized include line that wraps...'
                inputting = True
                continue
            holder = holder.split('}')[0]
            if not '.tex' in holder: # Case that they didn't put a .tex in
                holder = holder + '.tex'
            if not holder.startswith('/'): # Treat relative paths
                holder = f[:f.rfind('/')+1] + holder
            #print 'Running with',holder,rootPath
            (n,aux) = processFile(holder,n,output,verbose,aux,noaux,rootPath,macro_dict,graphicsPath,hundred)
        elif '\\include*{' in aline:
            # Found a command to read in another tex file
            if verbose: print 'Found an include* command, will process the next file'
            if len(aline.split('\\include*{'))>2:
                print 'WARNING: Only one \include* per line please! Only the first will be processed.',aline.strip()
            holder = aline.split('\\include*{')[1].strip()
            if not '}' in holder:
                if verbose: print 'Recognized include* line that wraps...'
                inputting = True
                continue
            holder = holder.split('}')[0]
            if not '.tex' in holder: # Case that they didn't put a .tex in
                holder = holder + '.tex'
            if not holder.startswith('/'): # Treat relative paths
                holder = f[:f.rfind('/')+1] + holder
            #print 'Running with',holder,rootPath
            (n,aux) = processFile(holder,n,output,verbose,aux,noaux,rootPath,macro_dict,graphicsPath,hundred)
        elif '\\begin{' in aline and ('figure' in aline and not 'subfigure' in aline):
            # Found a command to begin inputting some figures
            if verbose: print 'Found a beginning of a figure!'
            if '\\end{' in aline:
                print 'Found a line with both begin and end in it.  Your latex is too dense for me, sorry.  Giving up on this figure.'
                continue
            figuring = True
            thecaption = ''
            thefigures = []
        # Look for common markers for auxilliary material
        elif '\\appendix' in aline or '\\appendix'==aline:
            if not noaux and not aux:
                print 'Done processing',n-1,'figures in main text.  Moving to auxilliary material.'
                aux = True
                n = 1
        elif '\\documentclass{atlasnote}' in aline and not noaux:
            print 'WARNING: Looks like you are processing a CONF note.  Disabling auxiliary plots.'
            noaux = True
        if '\\graphicspath' in aline:
            graphicsPath = aline.split('\\graphicspath')[1]
            if verbose and (graphicsPath.count('{')!=graphicsPath.count('}') or graphicsPath.count('{')>1):
                print 'Warning: will not handle {} in graphics paths very carefully...'
            graphicsPath = graphicsPath.strip().replace('{','').replace('}','')

    # Done processing all the lines in the file!
    return n,aux

(total,aux) = processFile(inputFile,number,outputFile,verbose,aux,noaux,inputFile[:inputFile.rfind('/')+1],{},'',hundred)
if total<0:
    print 'Ending on an error.'
elif aux:
    print 'All done processing',total-1,'figures in auxilliary material'
else:
    print 'All done processing',total-1,'figures in the main text'


